Exponent-one blockers and a Mordell-Weil construction of Euler bricks

A body cuboid is a rectangular parallelepiped with integer edges and integer face diagonals; if its space diagonal is also integer, it is a perfect cuboid, whose existence is a long-standing open problem. We make two contributions to the study of body cuboids parametrised by two coprime Pythagorean pairs $(a,b)$ and $(m,n)$ in Euclid form (Master-Hits). The first is a verified exponent-one blocker phenomenon: for every Master-Hit, the space-diagonal norm $f_1 := (W_1 U_2)^2 + (U_1 V_2)^2$ admits a prime divisor $\ell$ of exponent exactly one which is coprime to a fixed list of $29$ canonical expressions in the parameters. This is strictly stronger than the existence of any odd-exponent prime divisor: a prime of exponent $3, 5, \ldots$ would obstruct $f_1$ from being a square but carry an extra square factor; the observed obstruction is always primitive. The phenomenon is verified on all $151{,}575$ Master-Hits whose $f_1$ has been fully factorised. Two natural strengthenings fail: the largest outside-parameter prime need not be a blocker, and the smallest outside-parameter blocker need not have exponent one. The second contribution uses the elliptic fibration of the Master-Hit variety over the $(m,n)$-plane. For coprime $(m,n)$ the Master-Hit equation defines a genus-one quartic $H_{m,n}$; a quartic-to-Weierstrass normalisation gives an elliptic model $E_{m,n}$ with a rational function $\tau$ returning $t^2$. Our generator enumerates bounded Mordell-Weil combinations on $E_{m,n}(\mathbb{Q})$, lifts the points satisfying $\tau(P) \in \mathbb{Q}_{>0}^{\square}$ to admissible Euclid pairs $(a,b)$, and certifies each via exact integer arithmetic. From $61{,}829$ classical Master-Hits we generate $1{,}222{,}841$ further ones \"uber $411$ fibres. None of the resulting $1{,}284{,}670$ Master-Hits is a perfect cuboid; all fully factored records satisfy the exponent-one blocker phenomenon.

==> anc/README.txt <==
Ancillary data for the paper

  "An odd-exponent blocker theorem and a Mordell-Weil construction of
   body cuboids"
  by Rene Peschmann.

This directory contains a focused excerpt of our public Master-Hit
database that is referenced explicitly in the paper. The full dataset
is hosted off-arXiv (see "Off-arXiv data" below).

single_blocker_hits.csv
-----------------------
The 272 Master-Hits (a, b, m, n) on D_fact whose space-diagonal
square f_1 has exactly one prime divisor of odd valuation
(num_blockers = 1). This is the dataset behind Verification 6.3 and
Conjecture C ("Single-blocker hits are strictly semi-scaled") in
Section 6.

Columns:
  id              integer primary key in pub.master_hits
  a, b, m, n      master tuple
  x_prim          primitive odd edge   = U_1 U_2 / gcd(U_1, U_2)
  y_prim          primitive even edge  = V_1 U_2 / gcd(U_1, U_2)
  z_prim          primitive even edge  = U_1 V_2 / gcd(U_1, U_2)
  num_blockers    number of distinct prime divisors of f_1 outside
                  the canonical parameter set P with v_l(f_1) odd
                  (= 1 throughout this CSV)

Each row corresponds to a brick whose space-diagonal square has a
single Gaussian-style obstruction; verifying the strictly-semi-scaled
property amounts to checking that min(g_+, g_-) = 1 with
max(g_+, g_-) > 1, where
  g_+ = gcd(am+bn, an+bm),  g_- = gcd(|am-bn|, |an-bm|).

Off-arXiv data
--------------
The full pub schema (1,284,670 Master-Hits with their full f_1
factorisations, MW-fibre provenance, family tags) and the per-record
factorisation outputs are too large for arXiv's ancillary-file budget.
They are hosted at

  https://renepeschmann.de/research

mirroring a Zenodo-style layout. The repository

  https://github.com/renpe/euler-brick-obstructions/tree/main/paper2

contains the pipeline that regenerates the database from scratch
(PostgreSQL schema, MW generator, factorisation pipeline,
verification scripts). All claims in the paper are reproducible from
the code together with the off-arXiv data release.


==> anc/single_blocker_hits.csv <==
id,a,b,m,n,x_prim,y_prim,z_prim,num_blockers
167,46,9,24,13,2035,828,3120,1
190,52,47,17,16,495,4888,8160,1
474,117,44,48,25,11753,10296,16800,1
10788,286,259,56,53,14715,148148,267120,1
10881,415,234,120,61,117469,194220,161040,1
3991,666,413,168,85,272987,550116,371280,1
4808,835,88,160,89,689481,146960,1110720,1
5237,908,297,144,97,736255,539352,1815840,1
8302,1757,470,280,149,2866149,1651580,4255440,1
9859,2041,1006,173,104,3153645,4106492,5937360,1
11031,2392,781,352,185,5111703,3736304,7423680,1
30045,2655,2636,241,240,100529,13997160,24177120,1
11901,6706,5445,840,421,15322411,73028340,20511120,1
11997,7940,1199,401,80,61605999,19040120,25599840,1
12111,9009,2638,445,168,74203037,47531484,65340240,1
12130,9361,702,792,445,87135517,13142844,143090640,1
12173,9830,1159,760,461,95285619,22785940,182887920,1
12185,10054,4329,493,264,82342675,87047532,123644400,1
12268,11611,9774,1224,613,39284245,226971828,52521840,1
12333,12925,11034,661,600,45306469,285228900,467194800,1
12364,13662,11609,1368,685,51881363,317204316,69343920,1
12370,13752,1727,577,96,186134975,47499408,63700800,1
12420,14425,7436,641,400,152786529,214528600,312295200,1
12484,15626,10015,701,520,143871651,312988780,474605040,1
12496,16679,506,1144,653,277933005,16879148,470630160,1
12536,17677,5112,1056,697,286343785,180729648,669789120,1
12574,18460,15939,1680,841,86719879,588467880,115856160,1
12646,20729,13178,1672,845,256031757,546333524,347558640,1
12650,20870,11583,1080,829,301391011,483474420,1126312560,1
12670,21868,2351,785,112,472682223,102823336,137682720,1
12712,23740,15433,1840,929,325410111,732758840,441014880,1
12752,24266,21229,2024,1013,138168315,1030285828,184528080,1
12774,25904,3575,1600,881,658236591,185213600,1040284800,1
12777,26910,2699,901,120,716863499,145260180,194399760,1
12825,27830,20491,1240,1061,354627819,1140529060,2265532080,1
12850,30602,20675,2200,1109,509026779,1265392700,688023600,1
12864,31042,30483,1237,1224,34392475,1892506572,3255289200,1
12885,31670,26037,1320,1189,325063531,1649183580,3104431440,1
12915,32461,21152,1408,1145,606309417,1373230144,2911560960,1
12880,33327,16822,2184,1117,827709245,1121253588,1146578160,1
12957,34306,23933,1205,952,604113147,1642090996,2539812240,1
33070,36155,28888,1289,1120,472667481,2088891280,3352224960,1
12931,36272,2117,1856,1097,1311176295,153575648,2382157440,1
33071,37466,19521,2376,1213,1022631715,1462747572,1412223120,1
12998,40987,990,2040,1189,1678954069,81154260,2964034320,1
13005,42032,5983,1984,1217,1730892735,502954912,3404484480,1
13016,42705,11168,1920,1249,1698992801,953858880,3832131840,1
33086,44858,17719,2552,1325,1698277203,1589677804,2414319600,1
13053,46062,341,2232,1285,2121591563,31414284,3653984880,1
33093,47619,44630,1621,1560,275732261,4250471940,7186735920,1
13064,48176,10593,2112,1345,2208715327,1020656736,4732506240,1
33095,48692,43819,3248,1625,450806103,4267269496,601692000,1
33116,57382,33077,3224,1637,2198605995,3796048828,3008282160,1
33123,58851,9118,1525,312,3380302277,1073206836,1443577200,1
33126,60203,43720,2080,1769,1712962809,5264150320,10530786240,1
33128,61049,39832,1745,1312,2140392177,4863407536,7404048960,1
33141,65441,59488,3968,1985,743702337,7785908416,992436480,1
33143,66607,54470,1949,1720,1469511549,7256166580,11726275440,1
33145,67013,7668,2736,1657,4431943945,1027711368,8477742240,1
33148,67858,44813,2296,1877,2596503195,6081841108,12799488240,1
33149,68094,14689,2664,1693,4421026115,2000465532,9426217680,1
33151,68731,21926,2584,1733,4243200885,3013991812,10344346320,1
33165,74863,33066,1885,1032,4511108413,4950839916,7053730320,1
33170,77257,10476,3312,1825,5858897473,1618688664,9272109600,1
33172,77717,58718,4216,2117,2592128565,9126773612,3480856080,1
33201,88965,24236,2041,720,7327387529,4312311480,5904531360,1
33203,89723,65270,2309,1880,3790043829,11712440420,18310000560,1
33204,89738,2691,3432,2005,8045667163,482969916,14271525840,1
33237,102940,27907,3440,2249,9817842951,5745493160,22420550880,1
33239,103003,57454,3128,2405,7308655893,11835868724,27488457360,1
33247,107019,69274,5016,2533,6654179285,14827268412,9020924880,1
33252,109631,101194,5624,2813,1778730525,22187998828,2373046800,1
33255,111152,80017,3136,2657,5952046815,17788099168,35745790080,1
33257,112357,43002,2437,1176,10774923445,9663151428,13555763760,1
95155,117351,77030,2701,2040,7837636301,18079095060,27561220080,1
33273,119252,27511,4592,2465,13464184383,6561483544,20306788320,1
33286,126646,7697,4472,2525,15979965507,1949588524,26490562800,1
33290,129079,31878,4872,2605,15645181357,8229560724,23428619760,1
71962,130086,111527,3085,2808,4484095667,29016202644,47592763920,1
85147,132039,15598,2605,408,17190999917,4119088644,5520390960,1
78418,134035,124306,3221,3080,2513399589,33322709420,56131207440,1
33301,137720,127879,6560,3281,2613759759,35222991760,3486784320,1
124136,142615,107172,3169,2640,8853200641,30568669560,48205813920,1
123612,143153,50346,2845,1272,17958061693,14414361876,20070086640,1
33306,144736,52589,5504,2873,18182906775,15223043008,26091436800,1
33308,145224,22607,4512,2785,20578933727,6566157936,41040294720,1
63778,148060,71451,4080,3001,16816518199,21158070120,53898440160,1
33313,148239,58850,4200,2941,18511478621,17447730300,50866359600,1
33318,154726,8507,4888,2885,23867766027,2632508164,43236364080,1
109505,155023,127064,3808,3425,7886870433,39395684944,74263425600,1
75765,155815,72088,3089,1760,19081634481,22464783440,32195782080,1
33324,159703,18722,5336,2957,25154534925,5979919132,40235307600,1
33325,160333,45650,4600,3029,23622748389,14638402900,54925462800,1
77640,162992,160067,3776,3737,944947575,52179280928,91015382400,1
33331,167193,115588,6864,3457,14592913505,38651008968,19694943840,1
33333,169207,136708,7216,3617,9941931585,46263901112,13311138720,1
33336,171810,23077,5640,3109,28986128171,7929718740,45906001680,1
114392,174058,109681,3485,2552,18266265603,38181710996,57684667920,1
93652,174746,71921,4664,3293,25363534275,25135814132,71417266800,1
129438,178687,163980,4080,3889,5039603569,58602188520,105072068640,1
122428,180133,174512,3977,3904,1993459545,62870740192,107596621440,1
33343,182817,15650,5400,3229,33177132989,5722172100,61760437200,1
75026,186940,116793,4560,3649,21305958751,43666566840,94811529120,1
120805,187175,43108,5200,3329,33176180961,16137479800,71978306400,1
121301,190762,50335,3389,1160,33856528419,19204010540,26252820720,1
39094,193546,30249,3373,696,36545052115,11709145908,15752449680,1
54339,194051,83032,3545,1888,30761477577,32224885264,45739688640,1
80478,196478,169605,4069,3720,9837748459,66647302380,109559289840,1
122117,196532,12699,5712,3385,38463562423,4991519736,70263826080,1
119191,200860,134579,4720,3881,22233232359,54063075880,112877487840,1
111167,202547,41708,3497,944,39285729945,16895660552,22877094240,1
33359,204246,144901,7896,3973,20720128715,59190899292,27920019120,1
33361,205598,52283,6664,3557,39537025515,21498560468,59022581520,1
33362,206404,169153,8272,4145,13989873807,69827711624,18720942240,1
130257,207180,75257,3649,1680,37259936351,31183490520,43537532640,1
46060,215269,88792,3785,1952,38456723097,38228330096,54038172480,1
37280,219098,119711,5192,3965,33673210083,52456881356,123394162320,1
33369,221041,207504,9024,4513,5801213665,91733783328,7737809280,1
73515,224705,198704,4481,4160,11009057409,89299564640,147971940480,1
55168,229303,21222,6264,3757,52129492525,9732536532,97665469200,1
113259,230140,174447,5040,4369,22532663791,80294465160,157177046880,1
38053,230274,217243,4645,4488,5831594027,100050829164,169567545840,1
33373,233181,103150,7800,4021,43733456261,48105240300,61410320400,1
122263,233678,57535,3869,1240,51295131459,26889327460,36643763280,1
34840,236675,86362,5800,3989,48556660581,40879452700,126740103600,1
33378,248677,206350,9400,4709,19259927829,102628997900,25761997200,1
35977,249307,211376,4745,4288,17474166873,105395032864,172253976960,1
86114,256709,240788,5168,4985,7920649737,123624893384,219650904480,1
52804,257344,61315,4121,1280,62466405111,31558094720,42948072960,1
57771,268202,180245,5720,4709,39444052779,96684138980,201531261360,1
64771,269246,24365,7480,4181,71899755291,13120357580,116901763440,1
92540,271819,159876,4633,3216,48325233385,86914668888,129478636320,1
96560,272441,267190,5320,5261,2833602381,145587021580,254079784560,1
82012,272675,122078,6200,4469,59448617541,66575237300,178382816400,1
111702,279839,233948,10192,5105,23578199217,130935548744,31530276960,1
132204,280044,47465,7920,4321,76171715711,26584576920,118340782560,1
74069,285626,203479,5896,4973,40178508435,116237785708,234859672080,1
94750,292006,122283,6552,4645,70314371947,71414739396,200438587440,1
55096,294460,272711,5680,5441,12335402079,160604962120,286859096160,1
87066,297099,5626,7656,4453,88236163925,3342957948,155119364400,1
92238,309384,184987,6432,5065,61498269287,114464036016,254956054080,1
131451,310345,18038,8120,4589,95988649581,11196006220,159409745040,1
34937,315261,113752,4825,2208,86449980617,71723138544,100079918400,1
41972,325008,213785,10560,5329,59926173839,138963670560,81147454080,1
54164,329292,24013,8496,4777,107856597095,15814577592,177358163040,1
36777,331963,100672,7424,4937,100064581785,66838758272,238606394880,1
49685,332235,164584,10080,5161,83292202169,109361130480,115594839360,1
75233,334269,69542,9048,4885,106899674597,46491469596,162919283280,1
60265,341110,44073,4909,840,114413602771,30067482060,40336663920,1
124870,341962,50209,8968,4925,114417065763,34339140116,179937987600,1
105513,348256,56511,8064,4993,118088748415,39360589632,237152321280,1
55739,349747,296296,11872,5945,34531644393,207257274224,46158692160,1
53165,350243,90522,5077,1704,114475926565,63409393692,86598592080,1
77630,351065,332584,12320,6161,12634517169,233517203920,16850581440,1
36415,354503,60428,5057,1136,122020833825,42843814568,57734757600,1
59722,354627,338428,6384,6217,11226797945,240031412712,423485129760,1
114685,354861,165716,7344,5353,98464536665,117612290952,306243845280,1
93308,357481,190116,5473,3504,91648571905,135925715592,198869555040,1
111763,367706,211367,5645,3848,90531693747,155441828204,230556883440,1
36920,370501,189254,10904,5573,101453914485,140237592508,140374061520,1
110354,373084,289663,6065,5168,55287017487,216137261384,343968178080,1
97426,375001,127384,5393,2336,124399066545,95538254768,132657445440,1
61387,377010,119863,8040,5389,127769401331,90379099260,311005225680,1
119455,377899,142868,7888,5465,122396388777,107979348664,326154522720,1
50157,382041,257462,11832,5965,79668644237,196722079884,107701844880,1
37717,382520,65819,9760,5321,141989409639,50354167760,220299616320,1
102593,385513,63884,5345,1168,144539107713,49256224984,66337692960,1
94378,390429,44578,9672,5365,150447605957,34809087924,241082240880,1
123873,391646,49205,8840,5381,150965457291,38541882860,291972629520,1
71689,397150,237121,11800,5981,101501753859,188345210300,138469719600,1
127348,398239,366460,6641,6320,24301369521,291877327880,490306623840,1
116941,399674,82015,5501,1480,153012846051,65558526220,88758414960,1
87681,401492,190919,7952,5825,124745761503,153304902296,394371885600,1
107844,405988,127307,10736,5657,148619183895,103370228632,216818780640,1
93392,409644,21905,9360,5521,167328377711,17946503640,302721288480,1
41767,411388,189277,5897,3344,133414303815,155732572952,223028314080,1
45388,412280,52353,10080,5569,167233961791,43168189680,265970093760,1
131313,416369,105586,10664,5693,162214740765,87925474468,242233506480,1
123107,418574,68407,9112,5645,170524675827,57266783236,342880641840,1
46070,420975,33742,5629,600,176081428061,28409076900,37968730800,1
111422,422378,413829,7128,7045,7148733643,349584530724,610334501040,1
104363,423873,243386,7992,6205,120431575133,206329507956,470810877840,1
129618,433276,86515,5801,1520,180243246951,74969746280,101419115040,1
66662,434241,385660,6961,6480,39831610481,334938768120,555811904160,1
89561,436924,51957,5785,912,188203051927,45402520536,60852461280,1
62514,438748,17327,5777,304,192199582575,15204373192,20284202400,1
35269,448877,92864,11008,5945,192866838633,83369027456,294098864640,1
105525,451789,421234,7544,7253,26675217765,380617775252,677939070480,1
90477,453780,431819,14640,7321,19448639639,391901651640,25937424480,1
130379,455609,35566,5933,616,206314620525,32408379388,43308526800,1
101369,458262,69355,10920,5989,205193944619,63565522020,321898209360,1
116874,461835,126656,11520,6121,197249824889,116988347520,292068656640,1
68492,462611,35156,10064,5993,212772992985,32527104632,392641223520,1
75152,467885,324322,13640,6869,113731613541,303490797940,153469396080,1
89417,469222,332827,8216,6917,109395473355,312339501188,632518701360,1
83352,472187,405340,7289,6640,58660047369,382792557160,628121702880,1
111139,474878,111683,9656,6197,213036022395,106071599348,464943062640,1
47600,478556,261009,13104,6673,160890147055,249814846008,221230769760,1
69882,478816,164761,9344,6353,202118574735,157780405952,511110539520,1
90372,479477,191882,9176,6437,193079491605,184006011428,533365185360,1
90894,493247,55510,10360,6269,240211242909,54760281940,458654584080,1
122445,494037,237248,13056,6697,187785943865,234418580352,261433735680,1
53466,495494,385749,14616,7333,96712013035,382272630012,129686744880,1
109241,499831,28492,11152,6305,249019234497,28482369704,413864436960,1
74010,499906,476469,15624,7813,22883300875,476379423828,30517578000,1
93650,501445,108648,10080,6409,239642700121,108961992720,511524336960,1
50207,502292,307231,8848,7025,157906365903,308639346904,678383680800,1
56646,506187,163466,9768,6565,229504145813,165488728284,562649596080,1
89600,507232,191475,9600,6649,220621626199,194244494400,587367340800,1
104538,507364,88373,11792,6425,249608441367,89674557544,386848941600,1
132651,516989,62764,11696,6473,263338306425,64896595192,420180554400,1
89086,519766,403463,8632,7565,107374302387,419412699316,811431220080,1
43525,522146,124553,12328,6605,257122995507,130069701476,386449884240,1
60626,522983,286594,7085,4648,191375097453,299767579804,440815436880,1
60856,527553,78668,6577,1296,272123513585,83003078808,111576437280,1
53488,531505,384318,7549,6120,134797239901,408533877180,637650743760,1
130906,532105,133274,10360,6701,265373771949,141831523540,590228904720,1
39642,539314,140861,6773,2296,271017769275,151936618708,207603286800,1
116077,540920,17111,11360,6641,292301660079,18511364240,519190192320,1
131244,545974,441745,8840,7901,102948963651,482362569260,914827714320,1
60700,548845,342704,7481,5440,183784802409,376182753760,567229768320,1
76458,565633,401742,15576,7837,158544056125,454477065372,213620946000,1
45479,590483,126844,11248,7145,332580772953,149798451304,708354385440,1
76036,596626,471881,16616,8333,133290905715,563072947012,178614855120,1
113899,600262,524477,9256,8597,85238345115,629647225948,1153024825680,1
36442,616473,92188,11856,7297,371540332385,113662825848,736227604320,1
43280,619175,606188,9200,9089,15913789281,750672909800,1310975546400,1
44058,619211,444652,16592,8345,185706861417,550666819144,250059193440,1
91835,623414,154973,7445,2408,364628384667,193224675644,263427566640,1
85159,654327,90764,7585,1392,419905719233,118778671656,159493981920,1
41725,654334,647075,9461,9400,9446927931,846806346100,1460464294800,1
52927,679411,81198,12792,7765,455006191717,110333628756,874698923280,1
52696,684137,599690,18760,9389,108415338669,820540235060,144785140080,1
87228,686374,664715,9880,9701,29263236651,912486186820,1600434504240,1
48748,687323,127798,14504,7877,456080577525,175677009508,702625249200,1
92483,703901,47518,7925,712,493218657477,66895935436,89344928400,1
88175,704564,585621,10416,9433,153458474455,825214948488,1545537433440,1
107971,710593,64676,14288,7985,500759426673,91916625736,813915777120,1
101872,715610,685789,19880,9941,41791119579,981514932580,55730836560,1
44884,720866,32263,14168,8045,518606888787,46514599516,869223376560,1
108645,731423,108452,14896,8177,523217768625,158648574392,822180996000,1
88882,763922,8453,14536,8357,583505368875,12914865332,1002188154000,1
104323,769527,746902,10477,10296,34309206125,1149522510708,1968649254000,1
48019,776090,684083,20440,10229,134346137211,1061819950940,179391292080,1
51063,778412,25391,8465,368,605280538863,39529318184,52726521120,1
61062,790317,781300,10800,10729,14171270489,1234949344200,2148520874400,1
67984,824164,89723,14608,8825,671196082167,147892933144,1277037933600,1
103049,830302,26507,8837,376,688698790155,44017630228,58712321040,1
97217,869204,850471,11536,11393,32214671775,1478465590168,2582592583200,1
36221,870779,39278,16072,9125,756713305557,68404915124,1267996422000,1
89111,912836,877723,23408,11705,62871898167,1602434304856,83841135840,1
58505,927810,814627,12360,11509,197214246971,1511638153740,2762234578320,1
42272,969111,58798,9805,792,935718925517,113963577156,152158382640,1
55764,1027087,88666,18232,10205,1047046046013,182135391884,1706892055440,1
72499,1029089,61198,10205,808,1055278974717,125956377244,168161582160,1
46176,1030032,89801,17088,10225,1052901701423,184995807264,1962858403200,1
38856,1040156,47241,18096,10273,1079692792255,98276019192,1808809023840,1
116458,1042290,1000729,13080,12781,84909912659,2086099658820,3671507891760,1
99597,1052181,5192,17952,10345,1107057899897,10925847504,1910248443840,1
103749,1063150,37469,17800,10421,1128883996539,79670334700,2011123779600,1
41921,1162341,60812,18768,11065,1347338500937,141368561784,2435114029920,1
72748,1184058,42497,19656,11197,1400187352355,100637825652,2361546729360,1
117589,1256047,38446,19928,11645,1576175971293,96579965924,2797270044240,1
123312,1316746,1271853,29928,14965,116209974907,3349414700676,154963891920,1
81462,1418285,51842,21560,12629,2008844748261,147053461940,3582676555920,1
46537,1457731,1409670,32040,16021,137810159461,4109839317540,183765996720,1
75122,1524807,25300,22800,13249,2324396297249,77155234200,4078646354400,1
128001,1557101,1506868,33488,16745,153912354777,4692691339336,205236900960,1
65652,1829207,7738,25864,14957,3345938372205,28308807532,5814323155440,1
62372,2812381,29158,34648,19925,7908636700197,164006810396,13590454520400,1
57394,3039049,3031686,26413,26376,44698821805,18426884613228,31886553311760,1
88772,5091802,1937,51256,29597,25926443855235,19725640948,44919075665520,1

